Catalan Numbers and Jacobi Polynomials

We prove that the inverse of the Hankel matrix of the reciprocals of the Catalan numbers has integer entries. We generalize the result to an infinite family of generalized Catalan numbers. The Hankel matrices that we consider are associated with orthogonal polynomials that are variants of Jacobi polynomials. Our proofs use these polynomials and computer algebra based on Wilf-Zeilberger theory.

==> anc/CatalanJacobiDIAGONAL.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 18.02.0 ] */
/* [wxMaxima: input   start ] */
/* The function L gives the entries of the coefficient matrix
   of the orthogonal polynomials P^{(a,q/p)}_n. 
   Here  a  is the offset into the sequence of generalized 
   Catalan numbers  g(q/p). */

L(n,k) := (-1)^(n+k)*(p^2)^k*binomial(n+k+q/p+a-1,k)*binomial(n+a,k+a);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* C defines the entries of the generalized Catbert matrix. */

C(n,k) := 1/((-p^2)^(n+k+a)*binomial(-1-q/p,n+k+a));

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Last we prove the formula for the diagonal values of the bilinear form. */
Nfun(n,a):=(2*p*n+a*p+q)*p^(2*a)*binomial(n+a-1+q/p,a)/(q*binomial(n+a,a));


/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
load("zeilberger")
;
/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
Zeilberger(L(n,k)*C(k,n)*L(n,n)*Nfun(n,a),k,n);
/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 18.02.0"$


==> anc/CatalanJacobiORTHOGONAL.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 18.02.0 ] */
/* [wxMaxima: input   start ] */
/* The function L gives the entries of the coefficient matrix
   of the orthogonal polynomials P^{(a,q/p)}_n. 
   Here  a  is the offset into the sequence of generalized 
   Catalan numbers  g(p,q). */

L(n,k) := (-1)^(n+k)*(p^2)^k*binomial(n+k+q/p+a-1,k)*binomial(n+a,k+a);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* C defines the entries of the generalized Catbert matrix. */

C(n,k) := 1/((-p^2)^(n+k+a)*binomial(-1-q/p,n+k+a));

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* With the three term recurrence, we only have to check 
   two orthogonality equations to show that the orthogonal 
   polynomials with coefficient matrix L are orthogonal. */

load("zeilberger");

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
GosperSum(L(n,k)*C(k,n-2),k,0,n);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
GosperSum(L(n,k)*C(k,n-1),k,0,n);

/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 18.02.0"$


==> anc/CatalanJacobiTHREETERM.wxm <==
/* [wxMaxima batch file version 1] [ DO NOT EDIT BY HAND! ]*/
/* [ Created with wxMaxima version 18.02.0 ] */
/* [wxMaxima: input   start ] */
/* The function L gives the coefficient matrix L^(a,q/p)
   of the orthogonal polynomials for the matrix of 
   reciprocals of generalized Catalan numbers. */

L(n,k) := (-1)^(n+k)*(p^2)^k*binomial(n+k+q/p+a-1,k)*binomial(n+a,k+a);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* Alpha, beta, and gamma are coefficients of the three
   term recurrence for L. */

alpha:-(n+a+1)*(q+n*p)*(q+2*n*p+a*p+3*p)
          
          /(n+2)/(q+n*p+a*p+p)/(q+2*n*p+a*p+p);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
beta:-(q+2*n*p+a*p+2*p)

          *((2*n+a+3)*q+(2*n^2+2*a*n+4*n+(a+1)^2)*p)

          /(n+2)/(q+n*p+a*p+p)/(q+2*n*p+a*p+p);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
gamma:p*(q+2*n*p+a*p+2*p)*(q+2*n*p+a*p+3*p)

          /(n+2)/(q+n*p+a*p+p);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* For p_n(x) the orthogonal polynomial corresponding to row n of L,
   the vector v is composed of the general term of the three polynomials 
   involved in the three term recurrence,  p_n(x), p_{n+1}(x), and xp_{n+1}(x), 
   divided by the term L(n+1, k-1) */


v:minfactorial(makefact(transpose(
          
            matrix([L(n,k),L(n+1,k),L(n+1,k-1)]/L(n+1,k-1)))));

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
/* The next two lines verify the three term recurrence */

coeffs3:transpose([alpha,beta,gamma]);

/* [wxMaxima: input   end   ] */


/* [wxMaxima: input   start ] */
ratsimp(ratsimp(minfactorial(makefact(
                
                transpose(coeffs3).v-L(n+2,k)/L(n+1,k-1)))));

/* [wxMaxima: input   end   ] */



/* Old versions of Maxima abort on loading files that end in a comment. */
"Created with wxMaxima 18.02.0"$

